Modular Invariance in Superstring Theory From ${\cal N} = 4$ Super-Yang-Mills

We study the four-point function of the lowest-lying half-BPS operators in the ${\cal N} =4$ $SU(N)$ super-Yang-Mills theory and its relation to the flat-space four-graviton amplitude in type IIB superstring theory. We work in a large-$N$ expansion in which the complexified Yang-Mills coupling $\tau$ is fixed. In this expansion, non-perturbative instanton contributions are present, and the $SL(2, \mathbb{Z})$ duality invariance of correlation functions is manifest. Our results are based on a detailed analysis of the sphere partition function of the mass-deformed SYM theory, which was previously computed using supersymmetric localization. This partition function determines a certain integrated correlator in the undeformed ${\cal N} = 4$ SYM theory, which in turn constrains the four-point correlator at separated points. In a normalization where the two-point functions are proportional to $N^2-1$ and are independent of $\tau$ and $\bar \tau$, we find that the terms of order $\sqrt{N}$ and $1/\sqrt{N}$ in the large $N$ expansion of the four-point correlator are proportional to the non-holomorphic Eisenstein series $E({\scriptstyle \frac{3}{2}},\tau,\bar\tau)$ and $E({\scriptstyle \frac{5}{2}},\tau,\bar\tau)$, respectively. In the flat space limit, these terms match the corresponding terms in the type IIB S-matrix arising from $R^4$ and $D^4 R^4$ contact interactions, which, for the $R^4$ case, represents a check of AdS/CFT at finite string coupling. Furthermore, we present striking evidence that these results generalize so that, at order $N^{\frac{1}{2}-m}$ with integer $m \ge 0$, the expansion of the integrated correlator we study is a linear sum of non-holomorphic Eisenstein series with half-integer index, which are manifestly $SL(2,\mathbb{Z})$ invariant.

==> instantons.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    157239,       4839]
NotebookOptionsPosition[    152603,       4774]
NotebookOutlinePosition[    152959,       4790]
CellTagsIndexPosition[    152916,       4787]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Leading order in ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["g", "YM", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "28b8cf1e-73fd-4948-b799-0a8f4031df9d"]
}], "Section",
 CellChangeTimes->{{3.7859221830459423`*^9, 
  3.7859222064701347`*^9}},ExpressionUUID->"1878d578-719e-4797-bce5-\
1b6384ad3dfa"],

Cell["\<\
we list the recursion relations for I[p,q], where p*q=k. When p=q, the \
recursion relations have been solved in terms of Pochhammers.\
\>", "Text",
 CellChangeTimes->{{3.785922235946062*^9, 
  3.7859222796022387`*^9}},ExpressionUUID->"f8159744-4cfd-4812-a185-\
f8fcd590ff39"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"64", "+", 
          RowBox[{"52", " ", "n"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "272"}], "-", 
          RowBox[{"235", " ", "n"}], "-", 
          RowBox[{"50", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"176", "+", 
          RowBox[{"168", " ", "n"}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["29", "6"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["13", "2"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"65718", "+", 
          RowBox[{"52443", " ", "n"}], "+", 
          RowBox[{"9792", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "213076"}], "-", 
          RowBox[{"179622", " ", "n"}], "-", 
          RowBox[{"36992", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"128150", "+", 
          RowBox[{"118475", " ", "n"}], "+", 
          RowBox[{"27200", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "4"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["597", "125"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "4"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["41619", "6250"]}]}]}], "}"}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox["5", "2"], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}]}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}]}], "]"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3664", "+", 
          RowBox[{"2872", " ", "n"}], "+", 
          RowBox[{"520", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10308"}], "-", 
          RowBox[{"8489", " ", "n"}], "-", 
          RowBox[{"1690", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5904", "+", 
          RowBox[{"5292", " ", "n"}], "+", 
          RowBox[{"1170", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["638", "135"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["5477", "810"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"218850", "+", 
          RowBox[{"168625", " ", "n"}], "+", 
          RowBox[{"29600", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "565080"}], "-", 
          RowBox[{"455322", " ", "n"}], "-", 
          RowBox[{"87616", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"312914", "+", 
          RowBox[{"272489", " ", "n"}], "+", 
          RowBox[{"58016", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["4814", "1029"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["114565", "16807"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1257", "+", 
          RowBox[{"416", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "54648"}], "-", 
          RowBox[{"48906", " ", "n"}], "-", 
          RowBox[{"10816", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"42050", "+", 
          RowBox[{"41825", " ", "n"}], "+", 
          RowBox[{"10400", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["974", "375"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["10237", "3125"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"24408", "+", 
          RowBox[{"18504", " ", "n"}], "+", 
          RowBox[{"3150", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "7"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "59554"}], "-", 
          RowBox[{"47025", " ", "n"}], "-", 
          RowBox[{"8750", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "7"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"32192", "+", 
          RowBox[{"27296", " ", "n"}], "+", 
          RowBox[{"5600", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "7"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "7"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["519", "112"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "7"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["24513", "3584"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3305638", "+", 
          RowBox[{"2468179", " ", "n"}], "+", 
          RowBox[{"407680", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "8"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7751964"}], "-", 
          RowBox[{"6007430", " ", "n"}], "-", 
          RowBox[{"1081600", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "8"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4116582", "+", 
          RowBox[{"3406131", " ", "n"}], "+", 
          RowBox[{"673920", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "8"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "8"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["6697", "1458"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "8"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["538753", "78732"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"491", "+", 
          RowBox[{"160", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8256"}], "-", 
          RowBox[{"7310", " ", "n"}], "-", 
          RowBox[{"1600", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5958", "+", 
          RowBox[{"5859", " ", "n"}], "+", 
          RowBox[{"1440", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["67", "27"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["517", "162"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"33344", "+", 
          RowBox[{"24544", " ", "n"}], "+", 
          RowBox[{"3936", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "9"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "75958"}], "-", 
          RowBox[{"57851", " ", "n"}], "-", 
          RowBox[{"10086", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "9"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"39800", "+", 
          RowBox[{"32200", " ", "n"}], "+", 
          RowBox[{"6150", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "9"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "9"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["5126", "1125"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "9"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["128141", "18750"]}]}]}], "}"}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       FractionBox["5", "2"], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}]}], "]"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}]}], "]"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"11567286", "+", 
          RowBox[{"8401563", " ", "n"}], "+", 
          RowBox[{"1308960", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "10"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25778512"}], "-", 
          RowBox[{"19319886", " ", "n"}], "-", 
          RowBox[{"3264320", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "10"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"13368806", "+", 
          RowBox[{"10595123", " ", "n"}], "+", 
          RowBox[{"1955360", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "10"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "10"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["30102", "6655"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "10"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["5490543", "805255"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"261414", "+", 
          RowBox[{"214227", " ", "n"}], "+", 
          RowBox[{"41760", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "5"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1424368"}], "-", 
          RowBox[{"1246014", " ", "n"}], "-", 
          RowBox[{"269120", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "5"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"968534", "+", 
          RowBox[{"938987", " ", "n"}], "+", 
          RowBox[{"227360", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "5"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"2", ",", "5"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["4182", "1715"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"2", ",", "5"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["269607", "84035"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"308800", "+", 
          RowBox[{"221500", " ", "n"}], "+", 
          RowBox[{"33550", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "11"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "676560"}], "-", 
          RowBox[{"499529", " ", "n"}], "-", 
          RowBox[{"81862", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "11"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"348048", "+", 
          RowBox[{"270648", " ", "n"}], "+", 
          RowBox[{"48312", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "11"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "11"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["2669", "594"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "11"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["12115", "1782"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10748914", "+", 
          RowBox[{"7620217", " ", "n"}], "+", 
          RowBox[{"1122880", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "12"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "23234252"}], "-", 
          RowBox[{"16917730", " ", "n"}], "-", 
          RowBox[{"2691200", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "12"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"11876306", "+", 
          RowBox[{"9074793", " ", "n"}], "+", 
          RowBox[{"1568320", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "12"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "12"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["29437", "6591"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "12"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["5032177", "742586"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"64", "+", 
          RowBox[{"52", " ", "n"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "6"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "272"}], "-", 
          RowBox[{"235", " ", "n"}], "-", 
          RowBox[{"50", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "6"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"176", "+", 
          RowBox[{"168", " ", "n"}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "6"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["29", "12"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["13", "4"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4817", "+", 
          RowBox[{"1600", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "402092"}], "-", 
          RowBox[{"360850", " ", "n"}], "-", 
          RowBox[{"80000", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"315266", "+", 
          RowBox[{"314433", " ", "n"}], "+", 
          RowBox[{"78400", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["1837", "1029"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["75337", "33614"]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.785922157982976*^9},
 CellLabel->
  "Out[330]=",ExpressionUUID->"4dfa3769-8eff-4e82-9b16-5a1830d37c92"],

Cell["\<\
Here are solutions to recursion relations in large N expansion:\
\>", "Text",
 CellChangeTimes->{{3.785922528485916*^9, 
  3.785922540139059*^9}},ExpressionUUID->"f2ea63b1-0400-422f-abcd-\
721f52380c91"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{"1", ",", "3"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"40", " ", 
        SqrtBox["n"]}], 
       RowBox[{"3", " ", 
        SqrtBox[
         RowBox[{"3", " ", "\[Pi]"}]]}]]}], "+", 
     FractionBox[
      RowBox[{"41", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"9", " ", 
       SqrtBox[
        RowBox[{"3", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"16", " ", 
       SqrtBox[
        RowBox[{"3", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"6665", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"3456", " ", 
       SqrtBox[
        RowBox[{"3", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"1274035", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"331776", " ", 
       SqrtBox[
        RowBox[{"3", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-40, 3] (3 Pi)^Rational[-1, 2], 0, 
      Rational[41, 9] (3 Pi)^Rational[-1, 2], 0, 
      Rational[25, 16] (3 Pi)^Rational[-1, 2], 0, 
      Rational[6665, 3456] (3 Pi)^Rational[-1, 2], 0, 
      Rational[1274035, 331776] (3 Pi)^Rational[-1, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{
  3.782571873013712*^9, 3.782572070229712*^9, 3.782572115831086*^9, {
   3.7859224738672667`*^9, 3.7859225148889647`*^9}},
 CellLabel->
  "During evaluation of \
In[337]:=",ExpressionUUID->"409bc96d-ed13-4510-9849-9a5c0dbf0a7a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{"1", ",", "4"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"17", " ", 
        SqrtBox["n"]}], 
       RowBox[{"2", " ", 
        SqrtBox["\[Pi]"]}]]}], "+", 
     FractionBox[
      RowBox[{"257", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"64", " ", 
       SqrtBox["\[Pi]"]}]], "+", 
     FractionBox[
      RowBox[{"33337", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"16384", " ", 
       SqrtBox["\[Pi]"]}]], "+", 
     FractionBox[
      RowBox[{"880255", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"262144", " ", 
       SqrtBox["\[Pi]"]}]], "+", 
     FractionBox[
      RowBox[{"2414826897", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"268435456", " ", 
       SqrtBox["\[Pi]"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-17, 2] Pi^Rational[-1, 2], 0, Rational[257, 64] 
      Pi^Rational[-1, 2], 0, Rational[33337, 16384] Pi^Rational[-1, 2], 0, 
      Rational[880255, 262144] Pi^Rational[-1, 2], 0, 
      Rational[2414826897, 268435456] Pi^Rational[-1, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{
  3.782571873013712*^9, 3.782572070229712*^9, 3.782572115831086*^9, {
   3.7859224738672667`*^9, 3.785922514904367*^9}},
 CellLabel->
  "During evaluation of \
In[337]:=",ExpressionUUID->"f3cf1047-9578-4fbc-8aa2-ec130a7f522f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["n"]}], 
       SqrtBox["\[Pi]"]]}], "+", 
     FractionBox[
      SqrtBox[
       FractionBox["1", "n"]], 
      RowBox[{"4", " ", 
       SqrtBox["\[Pi]"]}]], "-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "n"], ")"}], 
       RowBox[{"3", "/", "2"}]], 
      RowBox[{"64", " ", 
       SqrtBox["\[Pi]"]}]], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"512", " ", 
       SqrtBox["\[Pi]"]}]], "+", 
     FractionBox[
      RowBox[{"21", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"16384", " ", 
       SqrtBox["\[Pi]"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[
     1], {(-2) Pi^Rational[-1, 2], 0, Rational[1, 4] Pi^Rational[-1, 2], 0, 
      Rational[-1, 64] Pi^Rational[-1, 2], 0, Rational[-5, 512] 
      Pi^Rational[-1, 2], 0, Rational[21, 16384] Pi^Rational[-1, 2]}, -1, 9, 
     2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{
  3.782571873013712*^9, 3.782572070229712*^9, 3.782572115831086*^9, {
   3.7859224738672667`*^9, 3.785922514919241*^9}},
 CellLabel->
  "During evaluation of \
In[337]:=",ExpressionUUID->"924840de-fc63-4153-90d4-a081aec6db1a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{"1", ",", "5"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"104", " ", 
        SqrtBox["n"]}], 
       RowBox[{"5", " ", 
        SqrtBox[
         RowBox[{"5", " ", "\[Pi]"}]]}]]}], "+", 
     FractionBox[
      RowBox[{"313", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"25", " ", 
       SqrtBox[
        RowBox[{"5", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"16523", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"2000", " ", 
       SqrtBox[
        RowBox[{"5", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"273407", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"16000", " ", 
       SqrtBox[
        RowBox[{"5", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"1179633", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"20480", " ", 
       SqrtBox[
        RowBox[{"5", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-104, 5] (5 Pi)^Rational[-1, 2], 0, 
      Rational[313, 25] (5 Pi)^Rational[-1, 2], 0, 
      Rational[16523, 2000] (5 Pi)^Rational[-1, 2], 0, 
      Rational[273407, 16000] (5 Pi)^Rational[-1, 2], 0, 
      Rational[1179633, 20480] (5 Pi)^Rational[-1, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{
  3.782571873013712*^9, 3.782572070229712*^9, 3.782572115831086*^9, {
   3.7859224738672667`*^9, 3.785922514927866*^9}},
 CellLabel->
  "During evaluation of \
In[337]:=",ExpressionUUID->"271263b1-692f-4174-b999-15a027e13e2d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{"1", ",", "6"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["37", "3"], " ", 
       SqrtBox[
        FractionBox["2", 
         RowBox[{"3", " ", "\[Pi]"}]]], " ", 
       SqrtBox["n"]}]}], "+", 
     FractionBox[
      RowBox[{"1297", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"72", " ", 
       SqrtBox[
        RowBox[{"6", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"14911", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"1024", " ", 
       SqrtBox[
        RowBox[{"6", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"8008985", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"221184", " ", 
       SqrtBox[
        RowBox[{"6", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"49958732999", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"339738624", " ", 
       SqrtBox[
        RowBox[{"6", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-37, 3] (Rational[2, 3]/Pi)^Rational[1, 2], 0, 
      Rational[1297, 72] (6 Pi)^Rational[-1, 2], 0, 
      Rational[14911, 1024] (6 Pi)^Rational[-1, 2], 0, 
      Rational[8008985, 221184] (6 Pi)^Rational[-1, 2], 0, 
      Rational[49958732999, 339738624] (6 Pi)^Rational[-1, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{
  3.782571873013712*^9, 3.782572070229712*^9, 3.782572115831086*^9, {
   3.7859224738672667`*^9, 3.785922514935987*^9}},
 CellLabel->
  "During evaluation of \
In[337]:=",ExpressionUUID->"75fdf5f7-7a8d-4d82-bc0c-405026d3a104"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{"2", ",", "3"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["13", "3"], " ", 
       SqrtBox[
        FractionBox["2", 
         RowBox[{"3", " ", "\[Pi]"}]]], " ", 
       SqrtBox["n"]}]}], "+", 
     FractionBox[
      RowBox[{"97", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"72", " ", 
       SqrtBox[
        RowBox[{"6", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"13", " ", 
       SqrtBox[
        FractionBox["3", 
         RowBox[{"2", " ", "\[Pi]"}]]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], "1024"], "+", 
     FractionBox[
      RowBox[{"4985", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"221184", " ", 
       SqrtBox[
        RowBox[{"6", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"18824351", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"339738624", " ", 
       SqrtBox[
        RowBox[{"6", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-13, 3] (Rational[2, 3]/Pi)^Rational[1, 2], 0, 
      Rational[97, 72] (6 Pi)^Rational[-1, 2], 0, 
      Rational[13, 1024] (Rational[3, 2]/Pi)^Rational[1, 2], 0, 
      Rational[4985, 221184] (6 Pi)^Rational[-1, 2], 0, 
      Rational[18824351, 339738624] (6 Pi)^Rational[-1, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{
  3.782571873013712*^9, 3.782572070229712*^9, 3.782572115831086*^9, {
   3.7859224738672667`*^9, 3.785922514946641*^9}},
 CellLabel->
  "During evaluation of \
In[337]:=",ExpressionUUID->"2a7df8bb-b93f-4583-b7c9-e85ce06e0201"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{"1", ",", "7"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"200", " ", 
        SqrtBox["n"]}], 
       RowBox[{"7", " ", 
        SqrtBox[
         RowBox[{"7", " ", "\[Pi]"}]]}]]}], "+", 
     FractionBox[
      RowBox[{"1201", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"49", " ", 
       SqrtBox[
        RowBox[{"7", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"128375", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"5488", " ", 
       SqrtBox[
        RowBox[{"7", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"20882395", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"307328", " ", 
       SqrtBox[
        RowBox[{"7", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"3174084075", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"9834496", " ", 
       SqrtBox[
        RowBox[{"7", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-200, 7] (7 Pi)^Rational[-1, 2], 0, 
      Rational[1201, 49] (7 Pi)^Rational[-1, 2], 0, 
      Rational[128375, 5488] (7 Pi)^Rational[-1, 2], 0, 
      Rational[20882395, 307328] (7 Pi)^Rational[-1, 2], 0, 
      Rational[3174084075, 9834496] (7 Pi)^Rational[-1, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{
  3.782571873013712*^9, 3.782572070229712*^9, 3.782572115831086*^9, {
   3.7859224738672667`*^9, 3.785922514957226*^9}},
 CellLabel->
  "During evaluation of \
In[337]:=",ExpressionUUID->"ffdd9cb4-db3f-4a99-820b-a0ea8a29d00c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{"1", ",", "8"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"65", " ", 
        SqrtBox["n"]}], 
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]}]]}], "+", 
     FractionBox[
      RowBox[{"4097", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"256", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"2305225", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"131072", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"245103055", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"4194304", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"2729546248065", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"8589934592", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-65, 4] (2 Pi)^Rational[-1, 2], 0, 
      Rational[4097, 256] (2 Pi)^Rational[-1, 2], 0, 
      Rational[2305225, 131072] (2 Pi)^Rational[-1, 2], 0, 
      Rational[245103055, 4194304] (2 Pi)^Rational[-1, 2], 0, 
      Rational[2729546248065, 8589934592] (2 Pi)^Rational[-1, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{
  3.782571873013712*^9, 3.782572070229712*^9, 3.782572115831086*^9, {
   3.7859224738672667`*^9, 3.78592251496813*^9}},
 CellLabel->
  "During evaluation of \
In[337]:=",ExpressionUUID->"3584d757-11ba-4a95-a1bd-9a53182c4bd9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{"2", ",", "4"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SqrtBox["n"]}], 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]]}], "+", 
     FractionBox[
      RowBox[{"17", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"16", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"325", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"2048", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"2155", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"16384", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"1543605", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"8388608", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[
     1], {(-5) (2 Pi)^Rational[-1, 2], 0, 
      Rational[17, 16] (2 Pi)^Rational[-1, 2], 0, 
      Rational[325, 2048] (2 Pi)^Rational[-1, 2], 0, 
      Rational[2155, 16384] (2 Pi)^Rational[-1, 2], 0, 
      Rational[1543605, 8388608] (2 Pi)^Rational[-1, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{
  3.782571873013712*^9, 3.782572070229712*^9, 3.782572115831086*^9, {
   3.7859224738672667`*^9, 3.7859225149769573`*^9}},
 CellLabel->
  "During evaluation of \
In[337]:=",ExpressionUUID->"d9a52be8-aece-4386-87e3-186a0664dabf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{"1", ",", "9"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"328", " ", 
        SqrtBox["n"]}], 
       RowBox[{"27", " ", 
        SqrtBox["\[Pi]"]}]]}], "+", 
     FractionBox[
      RowBox[{"3281", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"243", " ", 
       SqrtBox["\[Pi]"]}]], "+", 
     FractionBox[
      RowBox[{"65231", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"3888", " ", 
       SqrtBox["\[Pi]"]}]], "+", 
     FractionBox[
      RowBox[{"52701065", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"839808", " ", 
       SqrtBox["\[Pi]"]}]], "+", 
     FractionBox[
      RowBox[{"92957739007", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"241864704", " ", 
       SqrtBox["\[Pi]"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-328, 27] Pi^Rational[-1, 2], 0, Rational[3281, 243] 
      Pi^Rational[-1, 2], 0, Rational[65231, 3888] Pi^Rational[-1, 2], 0, 
      Rational[52701065, 839808] Pi^Rational[-1, 2], 0, 
      Rational[92957739007, 241864704] Pi^Rational[-1, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{
  3.782571873013712*^9, 3.782572070229712*^9, 3.782572115831086*^9, {
   3.7859224738672667`*^9, 3.785922514987276*^9}},
 CellLabel->
  "During evaluation of \
In[337]:=",ExpressionUUID->"0bf7fcce-3504-450f-a8f3-0d290db2224d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{"3", ",", "3"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["n"]}], 
       RowBox[{"3", " ", 
        SqrtBox["\[Pi]"]}]]}], "+", 
     FractionBox[
      SqrtBox[
       FractionBox["1", "n"]], 
      RowBox[{"6", " ", 
       SqrtBox["\[Pi]"]}]], "-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "n"], ")"}], 
       RowBox[{"3", "/", "2"}]], 
      RowBox[{"96", " ", 
       SqrtBox["\[Pi]"]}]], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"768", " ", 
       SqrtBox["\[Pi]"]}]], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"8192", " ", 
       SqrtBox["\[Pi]"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-4, 3] Pi^Rational[-1, 2], 0, Rational[1, 6] Pi^Rational[-1, 2],
       0, Rational[-1, 96] Pi^Rational[-1, 2], 0, Rational[-5, 768] 
      Pi^Rational[-1, 2], 0, Rational[7, 8192] Pi^Rational[-1, 2]}, -1, 9, 2],
    
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{
  3.782571873013712*^9, 3.782572070229712*^9, 3.782572115831086*^9, {
   3.7859224738672667`*^9, 3.785922514999062*^9}},
 CellLabel->
  "During evaluation of \
In[337]:=",ExpressionUUID->"b159acc7-970a-4db2-84ce-50236eb2670d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{"1", ",", "10"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["101", "5"], " ", 
       SqrtBox[
        FractionBox["2", 
         RowBox[{"5", " ", "\[Pi]"}]]], " ", 
       SqrtBox["n"]}]}], "+", 
     FractionBox[
      RowBox[{"10001", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"200", " ", 
       SqrtBox[
        RowBox[{"10", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"8868709", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"128000", " ", 
       SqrtBox[
        RowBox[{"10", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"294999503", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"1024000", " ", 
       SqrtBox[
        RowBox[{"10", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"205740769017", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"104857600", " ", 
       SqrtBox[
        RowBox[{"10", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-101, 5] (Rational[2, 5]/Pi)^Rational[1, 2], 0, 
      Rational[10001, 200] (10 Pi)^Rational[-1, 2], 0, 
      Rational[8868709, 128000] (10 Pi)^Rational[-1, 2], 0, 
      Rational[294999503, 1024000] (10 Pi)^Rational[-1, 2], 0, 
      Rational[205740769017, 104857600] (10 Pi)^Rational[-1, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{
  3.782571873013712*^9, 3.782572070229712*^9, 3.782572115831086*^9, {
   3.7859224738672667`*^9, 3.785922515008574*^9}},
 CellLabel->
  "During evaluation of \
In[337]:=",ExpressionUUID->"59f84760-12a8-4a94-8d7b-284295be78c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{"2", ",", "5"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["29", "5"], " ", 
       SqrtBox[
        FractionBox["2", 
         RowBox[{"5", " ", "\[Pi]"}]]], " ", 
       SqrtBox["n"]}]}], "+", 
     FractionBox[
      RowBox[{"641", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"200", " ", 
       SqrtBox[
        RowBox[{"10", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"103501", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"128000", " ", 
       SqrtBox[
        RowBox[{"10", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"852143", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"1024000", " ", 
       SqrtBox[
        RowBox[{"10", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"145001073", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"104857600", " ", 
       SqrtBox[
        RowBox[{"10", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-29, 5] (Rational[2, 5]/Pi)^Rational[1, 2], 0, 
      Rational[641, 200] (10 Pi)^Rational[-1, 2], 0, 
      Rational[103501, 128000] (10 Pi)^Rational[-1, 2], 0, 
      Rational[852143, 1024000] (10 Pi)^Rational[-1, 2], 0, 
      Rational[145001073, 104857600] (10 Pi)^Rational[-1, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{
  3.782571873013712*^9, 3.782572070229712*^9, 3.782572115831086*^9, {
   3.7859224738672667`*^9, 3.785922515018944*^9}},
 CellLabel->
  "During evaluation of \
In[337]:=",ExpressionUUID->"4b4dbd79-71be-48b4-ac07-c05bf1d25f56"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{"1", ",", "11"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"488", " ", 
        SqrtBox["n"]}], 
       RowBox[{"11", " ", 
        SqrtBox[
         RowBox[{"11", " ", "\[Pi]"}]]}]]}], "+", 
     FractionBox[
      RowBox[{"7321", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"121", " ", 
       SqrtBox[
        RowBox[{"11", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"1969019", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"21296", " ", 
       SqrtBox[
        RowBox[{"11", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"792772795", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"1874048", " ", 
       SqrtBox[
        RowBox[{"11", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"2091978863121", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"659664896", " ", 
       SqrtBox[
        RowBox[{"11", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-488, 11] (11 Pi)^Rational[-1, 2], 0, 
      Rational[7321, 121] (11 Pi)^Rational[-1, 2], 0, 
      Rational[1969019, 21296] (11 Pi)^Rational[-1, 2], 0, 
      Rational[792772795, 1874048] (11 Pi)^Rational[-1, 2], 0, 
      Rational[2091978863121, 659664896] (11 Pi)^Rational[-1, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{
  3.782571873013712*^9, 3.782572070229712*^9, 3.782572115831086*^9, {
   3.7859224738672667`*^9, 3.785922515028913*^9}},
 CellLabel->
  "During evaluation of \
In[337]:=",ExpressionUUID->"9834df11-4108-41ae-94c5-e085ae6f1c83"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{"1", ",", "12"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"145", " ", 
        SqrtBox["n"]}], 
       RowBox[{"6", " ", 
        SqrtBox[
         RowBox[{"3", " ", "\[Pi]"}]]}]]}], "+", 
     FractionBox[
      RowBox[{"20737", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"576", " ", 
       SqrtBox[
        RowBox[{"3", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"328425", " ", 
       SqrtBox[
        FractionBox["3", "\[Pi]"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], "16384"], "+", 
     FractionBox[
      RowBox[{"2125024085", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"7077888", " ", 
       SqrtBox[
        RowBox[{"3", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"53413248980315", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"21743271936", " ", 
       SqrtBox[
        RowBox[{"3", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-145, 6] (3 Pi)^Rational[-1, 2], 0, 
      Rational[20737, 576] (3 Pi)^Rational[-1, 2], 0, 
      Rational[328425, 16384] (3/Pi)^Rational[1, 2], 0, 
      Rational[2125024085, 7077888] (3 Pi)^Rational[-1, 2], 0, 
      Rational[53413248980315, 21743271936] (3 Pi)^Rational[-1, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{
  3.782571873013712*^9, 3.782572070229712*^9, 3.782572115831086*^9, {
   3.7859224738672667`*^9, 3.785922515037169*^9}},
 CellLabel->
  "During evaluation of \
In[337]:=",ExpressionUUID->"05e78c50-8c42-4a07-a0de-4b6bd74beeaa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{"2", ",", "6"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"20", " ", 
        SqrtBox["n"]}], 
       RowBox[{"3", " ", 
        SqrtBox[
         RowBox[{"3", " ", "\[Pi]"}]]}]]}], "+", 
     FractionBox[
      RowBox[{"41", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"18", " ", 
       SqrtBox[
        RowBox[{"3", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"32", " ", 
       SqrtBox[
        RowBox[{"3", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"6665", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"6912", " ", 
       SqrtBox[
        RowBox[{"3", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"1274035", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"663552", " ", 
       SqrtBox[
        RowBox[{"3", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-20, 3] (3 Pi)^Rational[-1, 2], 0, 
      Rational[41, 18] (3 Pi)^Rational[-1, 2], 0, 
      Rational[25, 32] (3 Pi)^Rational[-1, 2], 0, 
      Rational[6665, 6912] (3 Pi)^Rational[-1, 2], 0, 
      Rational[1274035, 663552] (3 Pi)^Rational[-1, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{
  3.782571873013712*^9, 3.782572070229712*^9, 3.782572115831086*^9, {
   3.7859224738672667`*^9, 3.785922515045939*^9}},
 CellLabel->
  "During evaluation of \
In[337]:=",ExpressionUUID->"d9c7267a-952c-4b94-a968-0f9eb1f87f6f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{"3", ",", "4"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"25", " ", 
        SqrtBox["n"]}], 
       RowBox[{"6", " ", 
        SqrtBox[
         RowBox[{"3", " ", "\[Pi]"}]]}]]}], "+", 
     FractionBox[
      RowBox[{"337", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"576", " ", 
       SqrtBox[
        RowBox[{"3", " ", "\[Pi]"}]]}]], "-", 
     FractionBox[
      RowBox[{"125", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"16384", " ", 
       SqrtBox[
        RowBox[{"3", " ", "\[Pi]"}]]}]], "-", 
     FractionBox[
      RowBox[{"43915", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"7077888", " ", 
       SqrtBox[
        RowBox[{"3", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"258758675", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"21743271936", " ", 
       SqrtBox[
        RowBox[{"3", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-25, 6] (3 Pi)^Rational[-1, 2], 0, 
      Rational[337, 576] (3 Pi)^Rational[-1, 2], 0, 
      Rational[-125, 16384] (3 Pi)^Rational[-1, 2], 0, 
      Rational[-43915, 7077888] (3 Pi)^Rational[-1, 2], 0, 
      Rational[258758675, 21743271936] (3 Pi)^Rational[-1, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{
  3.782571873013712*^9, 3.782572070229712*^9, 3.782572115831086*^9, {
   3.7859224738672667`*^9, 3.785922515057041*^9}},
 CellLabel->
  "During evaluation of \
In[337]:=",ExpressionUUID->"95dcbd76-a9e2-409b-bbed-228d6496494a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Sub-leading order in ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["g", "YM", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "caa7ce0f-04c5-46fc-a33a-57783d44f833"]
}], "Section",
 CellChangeTimes->{{3.7859221830459423`*^9, 3.7859222064701347`*^9}, {
  3.785922293013104*^9, 
  3.78592230269792*^9}},ExpressionUUID->"b00772b8-2ccd-4f98-9950-\
a99adb624a4a"],

Cell["\<\
we list the recursion relations for I[p,q], where p*q=k. When p=q, the \
recursion relations have been solved in terms of Pochhammers.\
\>", "Text",
 CellChangeTimes->{{3.785922235946062*^9, 
  3.7859222796022387`*^9}},ExpressionUUID->"93863e64-bbcc-422d-9153-\
c50b1b1e8f6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"64", "+", 
          RowBox[{"52", " ", "n"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "272"}], "-", 
          RowBox[{"235", " ", "n"}], "-", 
          RowBox[{"50", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"176", "+", 
          RowBox[{"168", " ", "n"}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["29", "6"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["13", "2"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"65718", "+", 
          RowBox[{"52443", " ", "n"}], "+", 
          RowBox[{"9792", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "213076"}], "-", 
          RowBox[{"179622", " ", "n"}], "-", 
          RowBox[{"36992", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"128150", "+", 
          RowBox[{"118475", " ", "n"}], "+", 
          RowBox[{"27200", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "4"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["597", "125"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "4"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["41619", "6250"]}]}]}], "}"}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox["5", "2"], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}]}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}]}], "]"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3664", "+", 
          RowBox[{"2872", " ", "n"}], "+", 
          RowBox[{"520", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10308"}], "-", 
          RowBox[{"8489", " ", "n"}], "-", 
          RowBox[{"1690", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5904", "+", 
          RowBox[{"5292", " ", "n"}], "+", 
          RowBox[{"1170", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["638", "135"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["5477", "810"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"218850", "+", 
          RowBox[{"168625", " ", "n"}], "+", 
          RowBox[{"29600", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "565080"}], "-", 
          RowBox[{"455322", " ", "n"}], "-", 
          RowBox[{"87616", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"312914", "+", 
          RowBox[{"272489", " ", "n"}], "+", 
          RowBox[{"58016", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["4814", "1029"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["114565", "16807"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1257", "+", 
          RowBox[{"416", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "54648"}], "-", 
          RowBox[{"48906", " ", "n"}], "-", 
          RowBox[{"10816", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"42050", "+", 
          RowBox[{"41825", " ", "n"}], "+", 
          RowBox[{"10400", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["974", "375"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["10237", "3125"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"24408", "+", 
          RowBox[{"18504", " ", "n"}], "+", 
          RowBox[{"3150", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "7"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "59554"}], "-", 
          RowBox[{"47025", " ", "n"}], "-", 
          RowBox[{"8750", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "7"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"32192", "+", 
          RowBox[{"27296", " ", "n"}], "+", 
          RowBox[{"5600", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "7"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "7"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["519", "112"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "7"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["24513", "3584"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3305638", "+", 
          RowBox[{"2468179", " ", "n"}], "+", 
          RowBox[{"407680", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "8"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7751964"}], "-", 
          RowBox[{"6007430", " ", "n"}], "-", 
          RowBox[{"1081600", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "8"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4116582", "+", 
          RowBox[{"3406131", " ", "n"}], "+", 
          RowBox[{"673920", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "8"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "8"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["6697", "1458"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "8"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["538753", "78732"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"491", "+", 
          RowBox[{"160", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8256"}], "-", 
          RowBox[{"7310", " ", "n"}], "-", 
          RowBox[{"1600", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5958", "+", 
          RowBox[{"5859", " ", "n"}], "+", 
          RowBox[{"1440", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["67", "27"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["517", "162"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"33344", "+", 
          RowBox[{"24544", " ", "n"}], "+", 
          RowBox[{"3936", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "9"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "75958"}], "-", 
          RowBox[{"57851", " ", "n"}], "-", 
          RowBox[{"10086", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "9"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"39800", "+", 
          RowBox[{"32200", " ", "n"}], "+", 
          RowBox[{"6150", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "9"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "9"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["5126", "1125"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "9"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["128141", "18750"]}]}]}], "}"}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       FractionBox["5", "2"], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}]}], "]"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}]}], "]"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"11567286", "+", 
          RowBox[{"8401563", " ", "n"}], "+", 
          RowBox[{"1308960", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "10"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25778512"}], "-", 
          RowBox[{"19319886", " ", "n"}], "-", 
          RowBox[{"3264320", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "10"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"13368806", "+", 
          RowBox[{"10595123", " ", "n"}], "+", 
          RowBox[{"1955360", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "10"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "10"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["30102", "6655"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "10"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["5490543", "805255"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"261414", "+", 
          RowBox[{"214227", " ", "n"}], "+", 
          RowBox[{"41760", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "5"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1424368"}], "-", 
          RowBox[{"1246014", " ", "n"}], "-", 
          RowBox[{"269120", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "5"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"968534", "+", 
          RowBox[{"938987", " ", "n"}], "+", 
          RowBox[{"227360", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "5"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"2", ",", "5"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["4182", "1715"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"2", ",", "5"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["269607", "84035"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"308800", "+", 
          RowBox[{"221500", " ", "n"}], "+", 
          RowBox[{"33550", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "11"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "676560"}], "-", 
          RowBox[{"499529", " ", "n"}], "-", 
          RowBox[{"81862", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "11"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"348048", "+", 
          RowBox[{"270648", " ", "n"}], "+", 
          RowBox[{"48312", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "11"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "11"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["2669", "594"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "11"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["12115", "1782"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10748914", "+", 
          RowBox[{"7620217", " ", "n"}], "+", 
          RowBox[{"1122880", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "12"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "23234252"}], "-", 
          RowBox[{"16917730", " ", "n"}], "-", 
          RowBox[{"2691200", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "12"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"11876306", "+", 
          RowBox[{"9074793", " ", "n"}], "+", 
          RowBox[{"1568320", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"1", ",", "12"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "12"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["29437", "6591"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"1", ",", "12"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["5032177", "742586"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"64", "+", 
          RowBox[{"52", " ", "n"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "6"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "272"}], "-", 
          RowBox[{"235", " ", "n"}], "-", 
          RowBox[{"50", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "6"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"176", "+", 
          RowBox[{"168", " ", "n"}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"2", ",", "6"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["29", "12"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["13", "4"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4817", "+", 
          RowBox[{"1600", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "402092"}], "-", 
          RowBox[{"360850", " ", "n"}], "-", 
          RowBox[{"80000", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"315266", "+", 
          RowBox[{"314433", " ", "n"}], "+", 
          RowBox[{"78400", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I0", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["1837", "1029"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["75337", "33614"]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.785922157982976*^9},
 CellLabel->
  "Out[330]=",ExpressionUUID->"3f1a086f-3aa8-437b-a6bd-82be2c24ad3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "-", 
          RowBox[{"19", " ", "n"}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{"8", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "n"}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "[", "2", "]"}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["15", "2048"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"9", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"439", "+", 
          RowBox[{"1088", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3540"}], "-", 
          RowBox[{"53006", " ", "n"}], "-", 
          RowBox[{"36992", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "64900"}], "+", 
          RowBox[{"92575", " ", "n"}], "+", 
          RowBox[{"27200", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "4"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      FractionBox["22", "3125"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "4"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["6", "15625"]}]}]}], "}"}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       FractionBox["3", "2"], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}]}], "]"}], 
     RowBox[{"64", " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}]}], "]"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"8", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", 
          RowBox[{"65", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1419", "-", 
          RowBox[{"1573", " ", "n"}], "-", 
          RowBox[{"1690", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5544"}], "+", 
          RowBox[{"3294", " ", "n"}], "+", 
          RowBox[{"1170", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      FractionBox["7", "972"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      FractionBox["43", "23328"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"25", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "907"}], "+", 
          RowBox[{"1184", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"161376", "-", 
          RowBox[{"35890", " ", "n"}], "-", 
          RowBox[{"87616", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "409836"}], "+", 
          RowBox[{"129605", " ", "n"}], "+", 
          RowBox[{"58016", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      FractionBox["102", "16807"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      FractionBox["1968", "823543"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"773", "+", 
          RowBox[{"416", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16320"}], "-", 
          RowBox[{"26338", " ", "n"}], "-", 
          RowBox[{"10816", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"35700", "+", 
          RowBox[{"50525", " ", "n"}], "+", 
          RowBox[{"10400", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["42", "3125"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["96", "15625"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"18", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "47"}], "+", 
          RowBox[{"35", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "7"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5043", "+", 
          RowBox[{"215", " ", "n"}], "-", 
          RowBox[{"1750", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "7"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10496"}], "+", 
          RowBox[{"1856", " ", "n"}], "+", 
          RowBox[{"1120", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "7"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "7"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      FractionBox["5", "1024"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "7"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      FractionBox["615", "262144"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"49", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3189"}], "+", 
          RowBox[{"1664", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "8"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"853284", "+", 
          RowBox[{"143338", " ", "n"}], "-", 
          RowBox[{"216320", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "8"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1572372"}], "+", 
          RowBox[{"146043", " ", "n"}], "+", 
          RowBox[{"134784", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "8"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "8"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      FractionBox["230", "59049"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "8"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      FractionBox["3370", "1594323"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"51", "+", 
          RowBox[{"32", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "456"}], "-", 
          RowBox[{"734", " ", "n"}], "-", 
          RowBox[{"320", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"684", "+", 
          RowBox[{"1323", " ", "n"}], "+", 
          RowBox[{"288", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["5", "972"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["5", "1458"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"32", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "102"}], "+", 
          RowBox[{"41", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "9"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16885", "+", 
          RowBox[{"4059", " ", "n"}], "-", 
          RowBox[{"3362", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "9"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "28600"}], "+", 
          RowBox[{"1050", " ", "n"}], "+", 
          RowBox[{"2050", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "9"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "9"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      FractionBox["39", "12500"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "9"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      FractionBox["921", "500000"]}]}], "}"}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       FractionBox["3", "2"], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}]}], "]"}], 
     RowBox[{"216", " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}]}], "]"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"81", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "49409"}], "+", 
          RowBox[{"16160", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "10"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"19945896", "+", 
          RowBox[{"5730538", " ", "n"}], "-", 
          RowBox[{"3264320", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "10"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "31735396"}], "-", 
          RowBox[{"112409", " ", "n"}], "+", 
          RowBox[{"1955360", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "10"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "10"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      FractionBox["406", "161051"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "10"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      FractionBox["30876", "19487171"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"9", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"6031", "+", 
          RowBox[{"4640", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"2", ",", "5"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "326136"}], "-", 
          RowBox[{"567878", " ", "n"}], "-", 
          RowBox[{"269120", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"2", ",", "5"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"272636", "+", 
          RowBox[{"977599", " ", "n"}], "+", 
          RowBox[{"227360", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"2", ",", "5"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"2", ",", "5"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["26", "16807"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"2", ",", "5"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["1524", "823543"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"50", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2433"}], "+", 
          RowBox[{"671", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "11"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"589857", "+", 
          RowBox[{"188795", " ", "n"}], "-", 
          RowBox[{"81862", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "11"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "893952"}], "-", 
          RowBox[{"30240", " ", "n"}], "+", 
          RowBox[{"48312", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "11"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "11"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      FractionBox["1", "486"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "11"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      FractionBox["2027", "1492992"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"121", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7783"}], "+", 
          RowBox[{"1856", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "12"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4470660", "+", 
          RowBox[{"1538798", " ", "n"}], "-", 
          RowBox[{"538240", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "12"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6515964"}], "-", 
          RowBox[{"374335", " ", "n"}], "+", 
          RowBox[{"313664", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"1", ",", "12"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "12"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      FractionBox["630", "371293"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"1", ",", "12"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      FractionBox["73050", "62748517"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"2", ",", "6"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "-", 
          RowBox[{"19", " ", "n"}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"2", ",", "6"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{"8", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "n"}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"2", ",", "6"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "[", "2", "]"}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["15", "16384"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"617", "+", 
          RowBox[{"320", " ", "n"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "[", 
         RowBox[{"1", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24156"}], "-", 
          RowBox[{"39490", " ", "n"}], "-", 
          RowBox[{"16000", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "[", 
         RowBox[{"2", "+", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"58212", "+", 
          RowBox[{"77273", " ", "n"}], "+", 
          RowBox[{"15680", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"I2", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "[", 
         RowBox[{"3", "+", "n"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "[", "2", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["90", "16807"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"I2", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "[", "3", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox["1830", "823543"]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.785921791965337*^9, 3.785922015678516*^9, {3.785922045757327*^9, 
   3.785922068280644*^9}, {3.7859221107539*^9, 3.785922114940586*^9}},
 CellLabel->
  "Out[311]=",ExpressionUUID->"f193cc97-63fe-4552-8f5f-e507b5e1735f"],

Cell["\<\
Here are solutions to recursion relations in large N expansion:\
\>", "Text",
 CellChangeTimes->{{3.785922528485916*^9, 
  3.785922540139059*^9}},ExpressionUUID->"51f0c48e-baef-4908-9a4a-\
68078862d14a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"15", " ", 
        SqrtBox["n"]}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"255", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"1024", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"19695", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"131072", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"217365", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"1048576", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"218377215", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"536870912", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-15, 64] 2^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[255, 1024] 2^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[19695, 131072] 2^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[217365, 1048576] 2^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[218377215, 536870912] 2^Rational[-1, 2] 
      Pi^Rational[-5, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.785922569880774*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"726d54ba-4a4b-48ea-ab2b-35333c88444b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"1", ",", "3"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SqrtBox["n"]}], 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"205", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"576", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"3145", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"9216", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"6095", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"8192", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"16344545", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"7077888", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-5, 24] 3^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[205, 576] 3^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[3145, 9216] 3^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[6095, 8192] 3^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[16344545, 7077888] 3^Rational[-1, 2] Pi^Rational[-5, 2]}, -1, 
     9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.785922569895753*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"c46a3294-a072-48be-9d7f-d417be8622e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"1", ",", "4"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"51", " ", 
        SqrtBox["n"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"5", "/", "2"}]]}]]}], "+", 
     FractionBox[
      RowBox[{"3855", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"16384", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"1279947", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"4194304", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"60390465", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"67108864", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"260252893971", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"68719476736", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-51, 512] Pi^Rational[-5, 2], 0, Rational[3855, 16384] 
      Pi^Rational[-5, 2], 0, Rational[1279947, 4194304] Pi^Rational[-5, 2], 0,
       Rational[60390465, 67108864] Pi^Rational[-5, 2], 0, 
      Rational[260252893971, 68719476736] Pi^Rational[-5, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.78592256990949*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"55379ebe-7a61-4702-8126-80a4d80012f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["n"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"5", "/", "2"}]]}]]}], "+", 
     FractionBox[
      RowBox[{"15", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"1024", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"69", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"16384", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"285", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"131072", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"5103", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"4194304", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-3, 128] Pi^Rational[-5, 2], 0, Rational[15, 1024] 
      Pi^Rational[-5, 2], 0, Rational[69, 16384] Pi^Rational[-5, 2], 0, 
      Rational[285, 131072] Pi^Rational[-5, 2], 0, Rational[5103, 4194304] 
      Pi^Rational[-5, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.7859225699174213`*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"b604a391-1d18-41b6-ba50-1301ed070cf5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"1", ",", "5"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"39", " ", 
        SqrtBox["n"]}], 
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["5"], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"939", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"1600", " ", 
       SqrtBox["5"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"122421", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"128000", " ", 
       SqrtBox["5"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"18163641", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"5120000", " ", 
       SqrtBox["5"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"616193487", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"32768000", " ", 
       SqrtBox["5"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-39, 200] 5^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[939, 1600] 5^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[122421, 128000] 5^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[18163641, 5120000] 5^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[616193487, 32768000] 5^Rational[-1, 2] Pi^Rational[-5, 2]}, -1,
      9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.7859225699291058`*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"c0e79777-5d0c-4cbb-bdd7-036ff1d52652"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"1", ",", "6"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"37", " ", 
        SqrtBox["n"]}], 
       RowBox[{"192", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["6"], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"6485", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"9216", " ", 
       SqrtBox["6"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"1627223", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"1179648", " ", 
       SqrtBox["6"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"19379365", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"3145728", " ", 
       SqrtBox["6"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"570343704973", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"14495514624", " ", 
       SqrtBox["6"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-37, 192] 6^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[6485, 9216] 6^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[1627223, 1179648] 6^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[19379365, 3145728] 6^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[570343704973, 14495514624] 6^Rational[-1, 2] 
      Pi^Rational[-5, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.785922569939721*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"47e2ed4c-082e-4a26-8410-68e6ad9c3194"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"2", ",", "3"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"13", " ", 
        SqrtBox["n"]}], 
       RowBox[{"192", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["6"], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"485", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"9216", " ", 
       SqrtBox["6"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"25727", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"1179648", " ", 
       SqrtBox["6"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"63365", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"3145728", " ", 
       SqrtBox["6"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"385771477", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"14495514624", " ", 
       SqrtBox["6"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-13, 192] 6^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[485, 9216] 6^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[25727, 1179648] 6^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[63365, 3145728] 6^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[385771477, 14495514624] 6^Rational[-1, 2] 
      Pi^Rational[-5, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.785922569950345*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"c1c88722-5054-486f-9892-e455e6c235f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"1", ",", "7"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"75", " ", 
        SqrtBox["n"]}], 
       RowBox[{"392", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["7"], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"18015", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"21952", " ", 
       SqrtBox["7"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"660075", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"351232", " ", 
       SqrtBox["7"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"192985755", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"19668992", " ", 
       SqrtBox["7"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"322896798225", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"4405854208", " ", 
       SqrtBox["7"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-75, 392] 7^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[18015, 21952] 7^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[660075, 351232] 7^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[192985755, 19668992] 7^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[322896798225, 4405854208] 7^Rational[-1, 2] 
      Pi^Rational[-5, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.7859225699595623`*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"584ea5cd-f270-4d8b-be1c-9ec54c4398e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"1", ",", "8"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"195", " ", 
        SqrtBox["n"]}], 
       RowBox[{"2048", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"61455", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"131072", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"82413435", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"67108864", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"15756142065", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"2147483648", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"275896623943395", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"4398046511104", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-195, 2048] 2^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[61455, 131072] 2^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[82413435, 67108864] 2^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[15756142065, 2147483648] 2^Rational[-1, 2] Pi^Rational[-5, 2], 
      0, Rational[275896623943395, 4398046511104] 2^Rational[-1, 2] 
      Pi^Rational[-5, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.7859225699684067`*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"47219f58-7c4a-4266-88d8-3e82581e30b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"2", ",", "4"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"15", " ", 
        SqrtBox["n"]}], 
       RowBox[{"512", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"255", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"8192", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"19695", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"1048576", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"217365", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"8388608", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"218377215", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"4294967296", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-15, 512] 2^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[255, 8192] 2^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[19695, 1048576] 2^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[217365, 8388608] 2^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[218377215, 4294967296] 2^Rational[-1, 2] 
      Pi^Rational[-5, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.78592256997731*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"3e211ae1-9832-452c-abc9-06c1dac5e848"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"1", ",", "9"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"41", " ", 
        SqrtBox["n"]}], 
       RowBox[{"648", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"5", "/", "2"}]]}]]}], "+", 
     FractionBox[
      RowBox[{"16405", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"46656", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"2321461", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"2239488", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"374813255", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"53747712", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"1039427081189", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"15479341056", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-41, 648] Pi^Rational[-5, 2], 0, Rational[16405, 46656] 
      Pi^Rational[-5, 2], 0, Rational[2321461, 2239488] Pi^Rational[-5, 2], 0,
       Rational[374813255, 53747712] Pi^Rational[-5, 2], 0, 
      Rational[1039427081189, 15479341056] Pi^Rational[-5, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.785922569985443*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"0975b459-1ed1-4686-8846-7eab81148dd1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"3", ",", "3"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SqrtBox["n"], 
       RowBox[{"144", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"5", "/", "2"}]]}]]}], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"1152", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"23", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"18432", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"95", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"147456", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"189", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"524288", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-1, 144] Pi^Rational[-5, 2], 0, Rational[5, 1152] 
      Pi^Rational[-5, 2], 0, Rational[23, 18432] Pi^Rational[-5, 2], 0, 
      Rational[95, 147456] Pi^Rational[-5, 2], 0, Rational[189, 524288] 
      Pi^Rational[-5, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.785922569994987*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"3372dc5d-affb-4497-8a21-0ba66f18373b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"1", ",", "10"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"303", " ", 
        SqrtBox["n"]}], 
       RowBox[{"1600", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["10"], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"30003", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"25600", " ", 
       SqrtBox["10"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"62921283", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"16384000", " ", 
       SqrtBox["10"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"18824992689", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"655360000", " ", 
       SqrtBox["10"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"20640134171979", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"67108864000", " ", 
       SqrtBox["10"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-303, 1600] 10^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[30003, 25600] 10^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[62921283, 16384000] 10^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[18824992689, 655360000] 10^Rational[-1, 2] Pi^Rational[-5, 2], 
      0, Rational[20640134171979, 67108864000] 10^Rational[-1, 2] 
      Pi^Rational[-5, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.7859225700041847`*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"cc13e85b-cc17-4b52-b6e4-0477c48de0fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"2", ",", "5"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"87", " ", 
        SqrtBox["n"]}], 
       RowBox[{"1600", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["10"], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"1923", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"25600", " ", 
       SqrtBox["10"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"965787", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"16384000", " ", 
       SqrtBox["10"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"69069009", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"655360000", " ", 
       SqrtBox["10"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"17973793971", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"67108864000", " ", 
       SqrtBox["10"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-87, 1600] 10^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[1923, 25600] 10^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[965787, 16384000] 10^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[69069009, 655360000] 10^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[17973793971, 67108864000] 10^Rational[-1, 2] 
      Pi^Rational[-5, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.785922570012445*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"e8570d66-c64d-422a-bc8c-5f26b65a4d8e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"1", ",", "11"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"183", " ", 
        SqrtBox["n"]}], 
       RowBox[{"968", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["11"], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"109815", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"85184", " ", 
       SqrtBox["11"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"69683289", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"14992384", " ", 
       SqrtBox["11"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"50476190685", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"1319329792", " ", 
       SqrtBox["11"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"19035023897673", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"42218553344", " ", 
       SqrtBox["11"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-183, 968] 11^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[109815, 85184] 11^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[69683289, 14992384] 11^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[50476190685, 1319329792] 11^Rational[-1, 2] Pi^Rational[-5, 2],
       0, Rational[19035023897673, 42218553344] 11^Rational[-1, 2] 
      Pi^Rational[-5, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.785922570020668*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"b5f03049-fd67-41e3-8808-9ada8fce73d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"1", ",", "12"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"145", " ", 
        SqrtBox["n"]}], 
       RowBox[{"1536", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"103685", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"147456", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"104418995", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"37748736", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"5002628465", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"201326592", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"592970864348905", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"1855425871872", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-145, 1536] 3^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[103685, 147456] 3^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[104418995, 37748736] 3^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[5002628465, 201326592] 3^Rational[-1, 2] Pi^Rational[-5, 2], 0,
       Rational[592970864348905, 1855425871872] 3^Rational[-1, 2] 
      Pi^Rational[-5, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.785922570028954*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"2349065c-7d02-45d9-b14d-258484f82547"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"2", ",", "6"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SqrtBox["n"]}], 
       RowBox[{"192", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"205", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"4608", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"3145", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"73728", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"6095", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"65536", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"16344545", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"56623104", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-5, 192] 3^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[205, 4608] 3^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[3145, 73728] 3^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[6095, 65536] 3^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[16344545, 56623104] 3^Rational[-1, 2] Pi^Rational[-5, 2]}, -1, 
     9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.7859225700392838`*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"e74a79d8-cc30-497b-9046-bf80e0177284"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"3", ",", "4"}], "]"}], "\[Equal]", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"25", " ", 
        SqrtBox["n"]}], 
       RowBox[{"1536", " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"5", "/", "2"}]]}], ")"}]}]]}], "+", 
     FractionBox[
      RowBox[{"1685", " ", 
       SqrtBox[
        FractionBox["1", "n"]]}], 
      RowBox[{"147456", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"153275", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"37748736", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"616465", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], 
      RowBox[{"201326592", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"6014422225", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"7", "/", "2"}]]}], 
      RowBox[{"1855425871872", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"9", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, -1, 9, 2],
      Editable->False]}],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {
     Rational[-25, 1536] 3^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[1685, 147456] 3^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[153275, 37748736] 3^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[616465, 201326592] 3^Rational[-1, 2] Pi^Rational[-5, 2], 0, 
      Rational[6014422225, 1855425871872] 3^Rational[-1, 2] 
      Pi^Rational[-5, 2]}, -1, 9, 2],
    Editable->False]}], "}"}]], "Print",
 CellChangeTimes->{3.782572554835267*^9, 3.785922570049181*^9},
 CellLabel->
  "During evaluation of \
In[338]:=",ExpressionUUID->"dc437b06-161f-419a-b0e6-fe0dec604e24"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{86, Automatic}, {-123, Automatic}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 356, 10, 69, "Section",ExpressionUUID->"1878d578-719e-4797-bce5-1b6384ad3dfa"],
Cell[939, 34, 286, 6, 58, "Text",ExpressionUUID->"f8159744-4cfd-4812-a185-f8fcd590ff39"],
Cell[1228, 42, 23879, 734, 1268, "Output",ExpressionUUID->"4dfa3769-8eff-4e82-9b16-5a1830d37c92"],
Cell[25110, 778, 213, 5, 35, "Text",ExpressionUUID->"f2ea63b1-0400-422f-abcd-721f52380c91"],
Cell[CellGroupData[{
Cell[25348, 787, 2161, 69, 68, "Print",ExpressionUUID->"409bc96d-ed13-4510-9849-9a5c0dbf0a7a"],
Cell[27512, 858, 2022, 63, 68, "Print",ExpressionUUID->"f3cf1047-9578-4fbc-8aa2-ec130a7f522f"],
Cell[29537, 923, 1861, 60, 68, "Print",ExpressionUUID->"924840de-fc63-4153-90d4-a081aec6db1a"],
Cell[31401, 985, 2179, 69, 68, "Print",ExpressionUUID->"271263b1-692f-4174-b999-15a027e13e2d"],
Cell[33583, 1056, 2218, 69, 72, "Print",ExpressionUUID->"75fdf5f7-7a8d-4d82-bc0c-405026d3a104"],
Cell[35804, 1127, 2219, 69, 72, "Print",ExpressionUUID->"2a7df8bb-b93f-4583-b7c9-e85ce06e0201"],
Cell[38026, 1198, 2199, 69, 68, "Print",ExpressionUUID->"ffdd9cb4-db3f-4a99-820b-a0ea8a29d00c"],
Cell[40228, 1269, 2220, 69, 68, "Print",ExpressionUUID->"3584d757-11ba-4a95-a1bd-9a53182c4bd9"],
Cell[42451, 1340, 2130, 68, 68, "Print",ExpressionUUID->"d9a52be8-aece-4386-87e3-186a0664dabf"],
Cell[44584, 1410, 2034, 63, 68, "Print",ExpressionUUID->"0bf7fcce-3504-450f-a8f3-0d290db2224d"],
Cell[46621, 1475, 1896, 61, 68, "Print",ExpressionUUID->"b159acc7-970a-4db2-84ce-50236eb2670d"],
Cell[48520, 1538, 2249, 69, 103, "Print",ExpressionUUID->"59f84760-12a8-4a94-8d7b-284295be78c8"],
Cell[50772, 1609, 2228, 69, 72, "Print",ExpressionUUID->"4b4dbd79-71be-48b4-ac07-c05bf1d25f56"],
Cell[53003, 1680, 2232, 69, 97, "Print",ExpressionUUID->"9834df11-4108-41ae-94c5-e085ae6f1c83"],
Cell[55238, 1751, 2208, 68, 97, "Print",ExpressionUUID->"05e78c50-8c42-4a07-a0de-4b6bd74beeaa"],
Cell[57449, 1821, 2161, 69, 68, "Print",ExpressionUUID->"d9c7267a-952c-4b94-a968-0f9eb1f87f6f"],
Cell[59613, 1892, 2197, 69, 68, "Print",ExpressionUUID->"95dcbd76-a9e2-409b-bbed-228d6496494a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61859, 1967, 408, 11, 69, "Section",ExpressionUUID->"b00772b8-2ccd-4f98-9950-a99adb624a4a"],
Cell[62270, 1980, 286, 6, 58, "Text",ExpressionUUID->"93863e64-bbcc-422d-9153-c50b1b1e8f6e"],
Cell[62559, 1988, 23879, 734, 1268, "Output",ExpressionUUID->"3f1a086f-3aa8-437b-a6bd-82be2c24ad3b"],
Cell[86441, 2724, 22541, 688, 1269, "Output",ExpressionUUID->"f193cc97-63fe-4552-8f5f-e507b5e1735f"],
Cell[108985, 3414, 213, 5, 35, "Text",ExpressionUUID->"51f0c48e-baef-4908-9a4a-68078862d14a"],
Cell[CellGroupData[{
Cell[109223, 3423, 2454, 75, 101, "Print",ExpressionUUID->"726d54ba-4a4b-48ea-ab2b-35333c88444b"],
Cell[111680, 3500, 2427, 75, 70, "Print",ExpressionUUID->"c46a3294-a072-48be-9d7f-d417be8622e9"],
Cell[114110, 3577, 2186, 66, 66, "Print",ExpressionUUID->"55379ebe-7a61-4702-8126-80a4d80012f3"],
Cell[116299, 3645, 2129, 66, 66, "Print",ExpressionUUID->"b604a391-1d18-41b6-ba50-1301ed070cf5"],
Cell[118431, 3713, 2461, 75, 101, "Print",ExpressionUUID->"c0e79777-5d0c-4cbb-bdd7-036ff1d52652"],
Cell[120895, 3790, 2478, 75, 101, "Print",ExpressionUUID->"47e2ed4c-082e-4a26-8410-68e6ad9c3194"],
Cell[123376, 3867, 2460, 75, 101, "Print",ExpressionUUID->"c1c88722-5054-486f-9892-e455e6c235f5"],
Cell[125839, 3944, 2482, 75, 101, "Print",ExpressionUUID->"584ea5cd-f270-4d8b-be1c-9ec54c4398e7"],
Cell[128324, 4021, 2516, 75, 126, "Print",ExpressionUUID->"47219f58-7c4a-4266-88d8-3e82581e30b0"],
Cell[130843, 4098, 2459, 75, 101, "Print",ExpressionUUID->"3e211ae1-9832-452c-abc9-06c1dac5e848"],
Cell[133305, 4175, 2193, 66, 96, "Print",ExpressionUUID->"0975b459-1ed1-4686-8846-7eab81148dd1"],
Cell[135501, 4243, 2090, 65, 66, "Print",ExpressionUUID->"3372dc5d-affb-4497-8a21-0ba66f18373b"],
Cell[137594, 4310, 2517, 75, 126, "Print",ExpressionUUID->"cc13e85b-cc17-4b52-b6e4-0477c48de0fb"],
Cell[140114, 4387, 2494, 75, 126, "Print",ExpressionUUID->"e8570d66-c64d-422a-bc8c-5f26b65a4d8e"],
Cell[142611, 4464, 2517, 75, 126, "Print",ExpressionUUID->"b5f03049-fd67-41e3-8808-9ada8fce73d3"],
Cell[145131, 4541, 2515, 75, 126, "Print",ExpressionUUID->"2349065c-7d02-45d9-b14d-258484f82547"],
Cell[147649, 4618, 2439, 75, 70, "Print",ExpressionUUID->"e74a79d8-cc30-497b-9046-bf80e0177284"],
Cell[150091, 4695, 2484, 75, 126, "Print",ExpressionUUID->"dc437b06-161f-419a-b0e6-fe0dec604e24"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


